Multivalent Ion-Activated Protein Adsorption Reflecting Bulk Reentrant Behavior

Protein adsorption at the solid-liquid interface is an important phenomenon that often can be observed as a first step in biological processes. Despite its inherent importance, still relatively little is known about the underlying microscopic mechanisms. Here, using multivalent ions, we demonstrate the control of the interactions and the corresponding adsorption of net-negatively charged proteins (bovine serum albumin) at a solid-liquid interface. This is demonstrated by ellipsometry and corroborated by neutron reflectivity and quartz-crystal microbalance experiments. We show that the reentrant condensation observed within the rich bulk phase behavior of the system featuring a nonmonotonic dependence of the second virial cofficient on salt concentration c_s is reflected in an intriguing way in the protein adsorption d(c_s) at the interface. Our findings are successfully described and understood by a model of ion-activated patchy interactions within the framework of classical density functional theory. In addition to the general challenge of connecting bulk and interface behavior, our work has implications for, inter alia, nucleation at interfaces.

==> anc/supporting_materials_incl._figures_revised.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (72) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{23}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Hlady}\ and\ \citenamefont
  {Andrade}(1988)}]{Hlady88}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {V.}~\bibnamefont
  {Hlady}}\ and\ \bibinfo {author} {\bibfnamefont {J.~D.}\ \bibnamefont
  {Andrade}},\ }\href {\doibase http://dx.doi.org/10.1016/0166-6622(88)80029-5}
  {\bibfield  {journal} {\bibinfo  {journal} {Colloids Surf.}\ }\textbf
  {\bibinfo {volume} {32}},\ \bibinfo {pages} {359} (\bibinfo {year}
  {1988})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Tilton}\ \emph {et~al.}(1990)\citenamefont {Tilton},
  \citenamefont {Robertson},\ and\ \citenamefont {Gast}}]{Tilton90}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~D.}\ \bibnamefont
  {Tilton}}, \bibinfo {author} {\bibfnamefont {C.~R.}\ \bibnamefont
  {Robertson}}, \ and\ \bibinfo {author} {\bibfnamefont {A.~P.}\ \bibnamefont
  {Gast}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J.
  Colloid Interface Sci.}\ }\textbf {\bibinfo {volume} {137}},\ \bibinfo
  {pages} {192} (\bibinfo {year} {1990})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Rabe}\ \emph {et~al.}(2009)\citenamefont {Rabe},
  \citenamefont {Verdes},\ and\ \citenamefont {Seeger}}]{Rabe09}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Rabe}}, \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Verdes}}, \ and\
  \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Seeger}},\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {Soft Matter}\ }\textbf {\bibinfo
  {volume} {5}},\ \bibinfo {pages} {1039} (\bibinfo {year} {2009})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Su}\ \emph {et~al.}(1998)\citenamefont {Su},
  \citenamefont {Lu}, \citenamefont {Thomas}, \citenamefont {Cui},\ and\
  \citenamefont {Penfold}}]{Su98}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.~J.}\ \bibnamefont
  {Su}}, \bibinfo {author} {\bibnamefont {Lu}}, \bibinfo {author}
  {\bibfnamefont {R.~K.}\ \bibnamefont {Thomas}}, \bibinfo {author}
  {\bibfnamefont {Z.~F.}\ \bibnamefont {Cui}}, \ and\ \bibinfo {author}
  {\bibfnamefont {J.}~\bibnamefont {Penfold}},\ }\href {\doibase
  10.1021/jp981239t} {\bibfield  {journal} {\bibinfo  {journal} {J. Phys. Chem.
  B}\ }\textbf {\bibinfo {volume} {102}},\ \bibinfo {pages} {8100} (\bibinfo
  {year} {1998})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Lu}\ \emph {et~al.}(2007)\citenamefont {Lu},
  \citenamefont {Zhao},\ and\ \citenamefont {Yaseen}}]{Lu07}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~R.}\ \bibnamefont
  {Lu}}, \bibinfo {author} {\bibfnamefont {X.}~\bibnamefont {Zhao}}, \ and\
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Yaseen}},\ }\href
  {\doibase http://dx.doi.org/10.1016/j.cocis.2007.02.001} {\bibfield
  {journal} {\bibinfo  {journal} {Curr. Opin. Colloid Interface Sci.}\ }\textbf
  {\bibinfo {volume} {12}},\ \bibinfo {pages} {9} (\bibinfo {year}
  {2007})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Skoda}\ \emph {et~al.}(2009)\citenamefont {Skoda},
  \citenamefont {Schreiber}, \citenamefont {Jacobs}, \citenamefont {Webster},
  \citenamefont {Wolff}, \citenamefont {Dahint}, \citenamefont {Schwendel},\
  and\ \citenamefont {Grunze}}]{Skoda09}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Skoda}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Schreiber}},
  \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Jacobs}}, \bibinfo
  {author} {\bibfnamefont {J.}~\bibnamefont {Webster}}, \bibinfo {author}
  {\bibfnamefont {M.}~\bibnamefont {Wolff}}, \bibinfo {author} {\bibfnamefont
  {R.}~\bibnamefont {Dahint}}, \bibinfo {author} {\bibfnamefont
  {D.}~\bibnamefont {Schwendel}}, \ and\ \bibinfo {author} {\bibfnamefont
  {M.}~\bibnamefont {Grunze}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {Langmuir}\ }\textbf {\bibinfo {volume} {25}},\ \bibinfo {pages}
  {4056} (\bibinfo {year} {2009})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Rabe}\ \emph {et~al.}(2008)\citenamefont {Rabe},
  \citenamefont {Verdes}, \citenamefont {Zimmermann},\ and\ \citenamefont
  {Seeger}}]{Rabe08}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Rabe}}, \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Verdes}},
  \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Zimmermann}}, \ and\
  \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Seeger}},\ }\href
  {\doibase 10.1021/jp804532v} {\bibfield  {journal} {\bibinfo  {journal} {J.
  Phys. Chem. B}\ }\textbf {\bibinfo {volume} {112}},\ \bibinfo {pages} {13971}
  (\bibinfo {year} {2008})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Larsericsdotter}\ \emph {et~al.}(2005)\citenamefont
  {Larsericsdotter}, \citenamefont {Oscarsson},\ and\ \citenamefont
  {Buijs}}]{Larsericsdotter05}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Larsericsdotter}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Oscarsson}}, \ and\ \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Buijs}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J.
  Colloid Interface Sci.}\ }\textbf {\bibinfo {volume} {289}},\ \bibinfo
  {pages} {26} (\bibinfo {year} {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Giacomelli}\ and\ \citenamefont
  {Norde}(2001)}]{Giacomelli01}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.~E.}\ \bibnamefont
  {Giacomelli}}\ and\ \bibinfo {author} {\bibfnamefont {W.}~\bibnamefont
  {Norde}},\ }\href {\doibase http://dx.doi.org/10.1006/jcis.2000.7219}
  {\bibfield  {journal} {\bibinfo  {journal} {J. Colloid Interface Sci}\
  }\textbf {\bibinfo {volume} {233}},\ \bibinfo {pages} {234} (\bibinfo {year}
  {2001})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Tarasevich}\ and\ \citenamefont
  {Monakhova}(2002)}]{Tarasevich02}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.~I.}\ \bibnamefont
  {Tarasevich}}\ and\ \bibinfo {author} {\bibfnamefont {L.~I.}\ \bibnamefont
  {Monakhova}},\ }\href {\doibase 10.1023/a:1016828322434} {\bibfield
  {journal} {\bibinfo  {journal} {Colloid J.}\ }\textbf {\bibinfo {volume}
  {64}},\ \bibinfo {pages} {482} (\bibinfo {year} {2002})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Roach}\ \emph {et~al.}(2005)\citenamefont {Roach},
  \citenamefont {Farrar},\ and\ \citenamefont {Perry}}]{Roach05}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Roach}}, \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Farrar}}, \
  and\ \bibinfo {author} {\bibfnamefont {C.~C.}\ \bibnamefont {Perry}},\ }\href
  {\doibase 10.1021/ja042898o} {\bibfield  {journal} {\bibinfo  {journal} {J.
  Am. Chem. Soc}\ }\textbf {\bibinfo {volume} {127}},\ \bibinfo {pages} {8168}
  (\bibinfo {year} {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Gray}(2004)}]{Gray04}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~J.}\ \bibnamefont
  {Gray}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Curr.
  Opin. Struct. Biol}\ }\textbf {\bibinfo {volume} {14}},\ \bibinfo {pages}
  {110} (\bibinfo {year} {2004})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Mondon}\ \emph {et~al.}(2003)\citenamefont {Mondon},
  \citenamefont {Berger},\ and\ \citenamefont {Ziegler}}]{mondon03}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Mondon}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Berger}}, \
  and\ \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont {Ziegler}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Anal. Bioanal.
  Chem}\ }\textbf {\bibinfo {volume} {375}},\ \bibinfo {pages} {849} (\bibinfo
  {year} {2003})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Elwing}(1998)}]{Elwing98}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Elwing}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Biomaterials}\ }\textbf {\bibinfo {volume} {19}},\ \bibinfo {pages} {397}
  (\bibinfo {year} {1998})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Tsargorodskaya}\ \emph {et~al.}(2004)\citenamefont
  {Tsargorodskaya}, \citenamefont {Nabok},\ and\ \citenamefont
  {Ray}}]{Tsargorodskaya04}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Tsargorodskaya}}, \bibinfo {author} {\bibfnamefont {A.~V.}\ \bibnamefont
  {Nabok}}, \ and\ \bibinfo {author} {\bibfnamefont {A.~K.}\ \bibnamefont
  {Ray}},\ }\href {http://stacks.iop.org/0957-4484/15/i=5/a=051} {\bibfield
  {journal} {\bibinfo  {journal} {Nanotechnology}\ }\textbf {\bibinfo {volume}
  {15}},\ \bibinfo {pages} {703} (\bibinfo {year} {2004})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Sauter}(2011)}]{Sauter11}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Sauter}},\ }\emph {\bibinfo {title} {Crystallization and phase behavior of
  aqueous beta-Lactoglobulin solutions in the presence of multivalent
  cations}},\ \href@noop {} {\bibinfo {type} {Diploma thesis}},\ \bibinfo
  {school} {Eberhard Karls University Tuebingen} (\bibinfo {year}
  {2011})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Roosen-Runge}\ \emph {et~al.}(2014)\citenamefont
  {Roosen-Runge}, \citenamefont {Zhang}, \citenamefont {Schreiber},\ and\
  \citenamefont {Roth}}]{RoosenRunge2014}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Roosen-Runge}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Zhang}},
  \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Schreiber}}, \ and\
  \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Roth}},\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {Sci. Rep.}\ }\textbf {\bibinfo
  {volume} {4}},\ \bibinfo {pages} {7016} (\bibinfo {year} {2014})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Yohannes}\ \emph {et~al.}(2010)\citenamefont
  {Yohannes}, \citenamefont {Wiedmer}, \citenamefont {Elomaa}, \citenamefont
  {Jussila}, \citenamefont {Aseyev},\ and\ \citenamefont
  {Riekkola}}]{Yohannes10}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Yohannes}}, \bibinfo {author} {\bibfnamefont {S.~K.}\ \bibnamefont
  {Wiedmer}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Elomaa}},
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Jussila}}, \bibinfo
  {author} {\bibfnamefont {V.}~\bibnamefont {Aseyev}}, \ and\ \bibinfo {author}
  {\bibfnamefont {M.~L.}\ \bibnamefont {Riekkola}},\ }\href {\doibase
  10.1016/j.aca.2010.07.016} {\bibfield  {journal} {\bibinfo  {journal} {Ana.
  Chim. Acta}\ }\textbf {\bibinfo {volume} {675}},\ \bibinfo {pages} {191}
  (\bibinfo {year} {2010})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Herzinger}\ \emph {et~al.}(1998)\citenamefont
  {Herzinger}, \citenamefont {Johs}, \citenamefont {McGahan}, \citenamefont
  {Woollam},\ and\ \citenamefont {Paulson}}]{herzinger98}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Herzinger}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Johs}},
  \bibinfo {author} {\bibfnamefont {W.}~\bibnamefont {McGahan}}, \bibinfo
  {author} {\bibfnamefont {J.~A.}\ \bibnamefont {Woollam}}, \ and\ \bibinfo
  {author} {\bibfnamefont {W.}~\bibnamefont {Paulson}},\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {J. Appl. Phys}\ }\textbf
  {\bibinfo {volume} {83}},\ \bibinfo {pages} {3323} (\bibinfo {year}
  {1998})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Schiebener}\ \emph {et~al.}(1990)\citenamefont
  {Schiebener}, \citenamefont {Straub}, \citenamefont {Levelt~Sengers},\ and\
  \citenamefont {Gallagher}}]{schiebener90}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Schiebener}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Straub}},
  \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Levelt~Sengers}}, \ and\
  \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Gallagher}},\ }\href@noop
  {} {\bibfield  {journal} {\bibinfo  {journal} {J. Phys. Chem. Ref. Data}\
  }\textbf {\bibinfo {volume} {19}},\ \bibinfo {pages} {677} (\bibinfo {year}
  {1990})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Voinova}\ \emph {et~al.}(2002)\citenamefont
  {Voinova}, \citenamefont {Jonson},\ and\ \citenamefont {Kasemo}}]{voinova02}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Voinova}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Jonson}}, \
  and\ \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Kasemo}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Biosens.
  Bioelectron}\ }\textbf {\bibinfo {volume} {17}},\ \bibinfo {pages} {835}
  (\bibinfo {year} {2002})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Feiler}\ \emph {et~al.}(2007)\citenamefont {Feiler},
  \citenamefont {Sahlholm}, \citenamefont {Sandberg},\ and\ \citenamefont
  {Caldwell}}]{feiler07}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~A.}\ \bibnamefont
  {Feiler}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Sahlholm}},
  \bibinfo {author} {\bibfnamefont {T.}~\bibnamefont {Sandberg}}, \ and\
  \bibinfo {author} {\bibfnamefont {K.~D.}\ \bibnamefont {Caldwell}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J. Colloid
  Interface Sci}\ }\textbf {\bibinfo {volume} {315}},\ \bibinfo {pages} {475}
  (\bibinfo {year} {2007})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Braun}\ \emph {et~al.}(2017)\citenamefont {Braun},
  \citenamefont {Wolf}, \citenamefont {Matsarskaia}, \citenamefont {Da~Vela},
  \citenamefont {Roosen-Runge}, \citenamefont {Sztucki}, \citenamefont {Roth},
  \citenamefont {Zhang},\ and\ \citenamefont {Schreiber}}]{Braun17}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~K.}\ \bibnamefont
  {Braun}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Wolf}},
  \bibinfo {author} {\bibfnamefont {O.}~\bibnamefont {Matsarskaia}}, \bibinfo
  {author} {\bibfnamefont {S.}~\bibnamefont {Da~Vela}}, \bibinfo {author}
  {\bibfnamefont {F.}~\bibnamefont {Roosen-Runge}}, \bibinfo {author}
  {\bibfnamefont {M.}~\bibnamefont {Sztucki}}, \bibinfo {author} {\bibfnamefont
  {R.}~\bibnamefont {Roth}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Zhang}}, \ and\ \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Schreiber}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J.
  Phys. Chem. B}\ }\textbf {\bibinfo {volume} {121}},\ \bibinfo {pages} {1731}
  (\bibinfo {year} {2017})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/supporting_materials_incl._figures_revised.soc <==
;blue;;0;0;0


==> anc/supporting_materials_incl._figures_revised.tex <==
\documentclass[aps,prl,preprint]{revtex4-1}
%\documentclass[aps,preprint,showpacs,amssymb,superscriptaddress]{revtex4-1}
%\documentclass{revtex4}

\usepackage{epsfig, color}
\usepackage{amsthm, amsmath, amsfonts, ae, psfrag}
\usepackage{braket}
\usepackage{bbm}
\usepackage[english]{babel}
\usepackage{epstopdf} 
\usepackage{listings}
\usepackage{placeins}	
\usepackage{verbatim} %comment section
%following packages just for colored box
\usepackage{framed}
\usepackage{xcolor} 
\colorlet{shadecolor}{gray!25} 

\usepackage[	format			= plain,
				font			= footnotesize, 
				justification	= centerlast	]{caption}
\usepackage[]{subcaption}

\usepackage{babel}
\usepackage{changes}

\setlength\topmargin{-10mm}

\newcommand{\upd}{\mathrm{d}}
\newcommand{\bvec}[1]{{\bf\string#1}}
\newcommand{\red}[1]{{\bf\color{red}#1}}
\newcommand{\cR}{\mathcal{R}}

%\usepackage[colorlinks,
%pdfpagelabels,
%pdfstartview = FitH,
%bookmarksopen = true,
%bookmarksnumbered = true,
%linkcolor = blue,
%plainpages = false,
%hypertexnames = false,
%citecolor = blue] {hyperref}



\begin{document}

\title{$Supporting$ $Material$: Multivalent Ion-Activated Protein Adsorption Reflecting Bulk Reentrant Behavior}

\author{Madeleine R. Fries\textsuperscript{1},
\ Daniel Stopper\textsuperscript{2}, 
\ Michal K. Braun\textsuperscript{1}, 
\ Alexander Hinderhofer\textsuperscript{1},
\ Fajun Zhang\textsuperscript{1},
\ Robert M. J. Jacobs\textsuperscript{3},
\ Maximilian W. A. Skoda\textsuperscript{4},
\ Hendrik Hansen-Goos\textsuperscript{2},
\ Roland Roth\textsuperscript{2}
\ and Frank Schreiber\textsuperscript{1}}


\affiliation{\textsuperscript{1} Institute for Applied Physics, University of T{\"u}bingen, 72076 T{\"u}bingen, Germany}
%
	\affiliation{\textsuperscript{2} Institute for Theoretical Physics, University of T{\"u}bingen, 72076 T{\"u}bingen, Germany}
	
	\affiliation{\textsuperscript{3} Department for Chemistry, Chemistry Research Laboratory, University of Oxford, Oxford, OX1 3TA, United Kingdom}
	
	\affiliation{\textsuperscript{4} Rutherford-Appleton Laboratory, ISIS Facility, Didcot, OX11 0QX, United Kingdom}

\date{\today}

%\pacs{61.20.Gy, 05.40.Jc, 82.70.Dd}

\maketitle

Here, the data and experimental details of our experiments with {\it multivalent ions} are shown,
supporting our main finding of reentrant adsorption 
(i.e. low adsorption in regime I, maximum adsorption in regime II, and intermediate adsorption in regime III) as shown in Fig. 2 of the main text.



For complementary studies of adsorption of BSA on solid surfaces without multivalent ions, the reader is refered to total internal reflection fluorescence (TIRF) 
\cite{Hlady88}, 
fluorescence recovery after pattern photo bleaching (FRAPP) 
\cite{Tilton90}, 
F\"{o}rster resonance energy transfer (FRET)
\cite{Rabe09}, 
neutron reflectivity (NR) \cite{Su98, Lu07, Skoda09}, 
non-invasive supercritical angle fluorescence (SAFM)
\cite{Rabe08}, 
mass spectroscopy (MS) 
\cite{Larsericsdotter05},
differential scanning calorimetry (DSC) 
\cite{Larsericsdotter05, Giacomelli01}, 
circular dichroism (CD) 
\cite{Giacomelli01}, 
infrared reflectivity (IR, such as FTIR-ATR\cite{Tarasevich02} and GA-FTIR \cite{Roach05}), optical
waveguide light mode spectroscopy (OWLS) 
\cite{Gray04}, 
scanning force microscopy \cite{mondon03}, quartz crystal microbalance (QCM) \cite{Roach05} 
and
ellipsometry  
\cite{Elwing98, Tsargorodskaya04}. 

\section{Additional Information on sample preparation}

The stock protein concentration was determined by measuring its
absorbance at a wavelength of 280 nm using a Cary 50 UV-visible
spectrometer from Varian Technologies and the Cary WinUV software. The
final concentration of the protein solution ($c_p$) was calculated
using the Beer-Lambert law and the measured absorbance ($\varepsilon$(BSA) = 0.667 mL/mg) \cite{Sauter11}. The working $c_p$ was set to 20 mg/mL.

\section{Definition of experimentally determined parameters}
The protein radius $R_p$ is set to 3.5 nm. Note that depending on the experimental technique different values have been reported; $R_p \sim 3.5$ nm is a reasonable number in the present context \cite{RoosenRunge2014, Yohannes10}. We define $d$ as an effective measured layer thickness by assuming the protein density profile is a step function. It is clear from other methods that this is not the case but the ellipsometric measurement is not sufficient to determine the full profile, which decays into the bulk. 
Thus, the working definition of a monolayer equivalent in our system is helpful to introduce. The single layer area per molecule measured by Su et al. is 4400 \AA$^2$ \cite{Su98}. By assuming a volume fraction of 1, we thus can define a monolayer equivalent (ML) of $d \sim $ 4 nm.



\section{Additional Information on Ellipsometry}

To analyze the data obtained $via$ spectroscopic ellipsometry, a model was used to account for the individual materials and to extract the effective thickness $d$ (see Fig. \ref{fig:ellip}). The optical constants of the individual layers were taken from the following references: Si \cite{herzinger98}, SiO$_2$ \cite{herzinger98}, H$_2$O \cite{schiebener90} and BSA \cite{Tsargorodskaya04}, see Fig. \ref{fig:ellip}.

\begin{figure}
\includegraphics[width=0.3\textwidth]{plots/1.png}
\caption{Illustration of the model used for the analysis of the ellipsometry data consisting of the optical constants of the individual layers, namely silicon, silicon dioxide, BSA and water.
}
\label{fig:ellip}
\end{figure}

\section{Quartz Crystal Microbalance with Dissipation (QCM-D)}

QCM-D measurements were performed with a Q-Sense Analyzer (Biolin Scientific) at ISIS (Rutherford Laboratory, Didcot, UK).

As for the ellipsometry measurements $c_p$ was set to 20 mg/mL and $T$ = 20 $^{\circ}$C. $c_s$ was varied such that regime I, II and III in Tab. \ref{tab:qcm} were entered. $d$ was extracted by using a Voigt-Kelvin model fit \cite{voinova02}, which described the adsorption of BSA on the silicon dioxide (quartz crystal coated with SiO$_2$) well. In terms of direct comparison (absolute values of $d$) of the QCM-D data to the ellipsometry data, one has to bear in mind that from the QCM-D data the calculated protein thickness adsorbed to the interface also includes its hydration layer (trapped water molecules) \cite{feiler07} which explains why QCM-D gives slightly higher values for $d$. An additional rinsing step with H$_2$O (see next column in Tab. \ref{tab:qcm}) illustrates that the first protein monolayer seems to be irreversibly attached to the surface, whereas adsorbed proteins above one ML are reversibly bound and mostly rinsed away. Even after rinsing the surface with pure water, a much weaker but still obvious reentrant adsorption behavior can be observed.
 
\begin{table}
\includegraphics[width=0.8\textwidth]{plots/table1.png}
\caption{Effective adsorption layer thicknesses $d$ as deduced from NR and QCM-D.
Note that while technically NR is more sensitive to thickness and density of the protein layer independently and QCM to the thickness dependent on surface coverage and hydration, for mutual comparability of the techniques including ellipsometry
we normalize $d$ to a layer of pure protein.
Importantly, while there are certain differences in the effective thicknesses,
as expected from experiments using rather different methods,
the overall trend of an adsorption maximum in regime II and thus a reentrant adsorption behavior
is confirmed.
Note also that data of $d_{rinsed}$ were taken against pure water
(as opposed to protein solution) which corresponds to a rinsing step.
In this case regime II still exhibits a maximum consistent with SE and QCM,
but not quite as high, which implies that the 2nd ML is (partly) rinsed away
and is to be considered reversibly bound.
}
\label{tab:qcm}
\end{table}

\section{Neutron Reflectivity (NR)}

Specular neutron reflectometry (NR) measurements were carried out using the INTER reflectometer [30] at the Rutherford Appleton Laboratory (Oxfordshire, UK), using neutron wavelengths from 1.5 to 16 \AA. The reflected intensity was measured at two angles of 0.7$^\circ$ and 2.3$^\circ$ as a function of the momentum transfer, $Q_z$ (=$(4\pi$sin$\Theta)/\lambda$, where $\lambda$ is wavelength and $\Theta$ is the incident angle).
Purpose-built liquid flow cells for analysis of the silicon/liquid interface were placed on a variable angle sample stage in the NR instrument, and the inlet to the liquid cell was connected to a liquid chromatography pump (L7100 HPLC pump, Merck, Hitachi), which allowed for easy exchange of the solution within the (3 mL volume) solid-liquid sample cell. Protein solutions were injected at a flow rate of 2 mL/min using an Aladdin Programmable Syringe Pump (model AL1000-220). 

The measurements were performed at $c_p$ = 20 mg/mL and $T$ = 20 $^{\circ}$C by varying $c_s$ in Tab. \ref{tab:qcm}.
Details of the fitting model of the NR data are beyond the scope of the present study and will be discussed in a forthcoming publication. In terms of direct comparison (absolute values of $d$) of the NR data to the ellipsometry data (main text Fig. 2 a), one has to bear in mind that the NR data shown was obtained after rinsing with pure water. Due to weak contrast we were not able to extract directly a precise $d$ from the data against protein solution, thus only $d_{rinsed}$ (i.e. measured against pure water) is presented in Tab. \ref{tab:qcm}. The calculated effective protein thickness is the product of the thickness and volume fraction, which makes it comparable to ellipsometry data. Both QCM and NR data show a similiar much weaker, but still detectable reentrant adsorption behavior after rinsing. The slightly increased $d$ obtained $via$ QCM-D compared to NR can be explained by the QCM-D inability to distinguish between the BSA molecules adsorbed and their hydration shell, but this does not influence the overall adsorption trend or our general conclusion.
%%%%%%%%%%%%%%%

\section{Small-Angle X-ray Scattering (SAXS)}

Small-angle X-ray scattering (SAXS) measurements were performed at beamline ID02 at
the ESRF (Grenoble, France) and used to characterize protein-protein interactions in solution giving a reduced second virial coefficient $B_2/B_2^H{}^S$ similar to Ref. \cite {Braun17}.

\section{Further exploration of the regimes of the phase diagram}


We performed calculations of the adsorption as a function of $c_s$ in a regime, which cuts through the LLPS region (i.e. at high enough absolute $c_p$), where due to strong light scattering expanded measurements are unreliable.
The results shown in Fig. \ref{fig:theory} demonstrate that upon approaching LLPS the adsorption increases more strongly than outside and below the LLPS region. This can be rationalized by analogies to wetting. In the regime of the phase separation in the presence of a wall with attractive interactions for the proteins we expect a wetting layer of the protein-rich phase, which is indeed observed. Its thickness $d$ is expected to become macroscopic, i.e. well beyond the monolayer regime. Importantly, even under these more complex conditions of LLPS, the general finding of our study related to reentrant adsorption, i.e. a maximum of adsorption at intermediate $c_s$, is supported.

\begin{figure}
\includegraphics[width=1\textwidth]{plots/2.jpg}
\caption{Theoretical calculations showing changes in $d$ upon increasing $c_p$ from 15 mg/ml up to 35 mg/ml.
}
\label{fig:theory}
\end{figure}

\bibliographystyle{apsrev4-1}
\bibliography{letterSM}

\end{document}

